Relativistic mode sums for neutron-star tidal response

Time-dependent tidal interactions during the late inspiral of binary neutron stars encode valuable information about neutron-star structure, but systematically extending the familiar Newtonian mode-sum picture into full general relativity is nontrivial. In this paper, we develop a practical relativistic implementation of mode-sum tidal response for non-rotating neutron stars in Regge-Wheeler gauge. Using near-zone boundary conditions, we systematically define the interior tidal field, the relativistic overlap integrals, and the corresponding mode amplitudes. The good is that the dominant f-mode contribution is remarkably robust, reproducing the direct matching calculation to within $\sim 3$\% across the equations of state we consider. The bad is that the operator governing mode inner product is not positive definite on the full Regge-Wheeler-gauge function space, so the relativistic mode sum truncated at ${\cal{O}}(\omega^2)$ is not expected to strictly converge to the direct matching solution. The subtle is that the tidal field inside the star is not unique, although this ambiguity has only a limited impact on the dominant f-mode response for the classes of extensions studied here. Our results establish the practical utility of relativistic mode-sum approximations, while making clear that their predictive power comes from a controlled low-mode description, rather than from a formally convergent strong-field expansion.

==> supplementary-notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     87489,       2288]
NotebookOptionsPosition[     85161,       2242]
NotebookOutlinePosition[     85556,       2258]
CellTagsIndexPosition[     85513,       2255]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Exterior solutions", "Section",
 CellChangeTimes->{{3.983020119600257*^9, 3.9830201241453667`*^9}, {
  3.987156337473975*^9, 
  3.987156337816701*^9}},ExpressionUUID->"6b0c9ac6-e0a5-40b8-9b05-\
a6c8a63c41ef"],

Cell[CellGroupData[{

Cell["Basic rules", "Subsection",
 CellChangeTimes->{{3.983020306519641*^9, 
  3.983020311468261*^9}},ExpressionUUID->"3e48f65d-2f1c-4714-a2bc-\
8b849621532f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ztidefuncrule", "=", 
   RowBox[{"{", 
    RowBox[{"Ztide", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SuperscriptBox["M", "3"]}], "+", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             SuperscriptBox["r", "3"]}], ")"}]}], 
          RowBox[{
           RowBox[{"45", " ", "M"}], "+", 
           RowBox[{"30", " ", "r"}]}]]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"9450", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "M"}], "+", 
             RowBox[{"2", " ", "r"}]}], ")"}]}]], "\[Pi]", " ", "r", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"267586", " ", 
            SuperscriptBox["M", "5"]}], "+", 
           RowBox[{"189720", " ", 
            SuperscriptBox["M", "4"], " ", "r"}], "+", 
           RowBox[{"41214", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"7968", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "3"]}], "+", 
           RowBox[{"4560", " ", "M", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"360", " ", 
            SuperscriptBox["r", "5"]}], "-", 
           RowBox[{"10080", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["M", "3"]}], "-", 
              RowBox[{"3", " ", "M", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              SuperscriptBox["r", "3"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{"2", " ", "M"}], "r"]}], "]"}], "2"]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1178", " ", 
               SuperscriptBox["M", "3"]}], "+", 
              RowBox[{"1680", " ", 
               SuperscriptBox["M", "2"], " ", "r"}], "+", 
              RowBox[{"741", " ", "M", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"107", " ", 
               SuperscriptBox["r", "3"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox["M", "r"], "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "M"}], "r"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19522", " ", 
               SuperscriptBox["M", "3"]}], "+", 
              RowBox[{"53760", " ", 
               SuperscriptBox["M", "2"], " ", "r"}], "+", 
              RowBox[{"32799", " ", "M", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"6453", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"6720", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "3"]}], "-", 
                 RowBox[{"3", " ", "M", " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 SuperscriptBox["r", "3"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox["M", "r"], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"20160", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["M", "3"]}], "-", 
              RowBox[{"3", " ", "M", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              SuperscriptBox["r", "3"]}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox[
               RowBox[{"2", " ", "M"}], "r"]}], "]"}]}]}], ")"}]}]}]}], 
      "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.980684710664987*^9, 3.980684719439563*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"320d2dfc-2595-4ee8-a734-6a55c4d37205"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zmultipolefuncrule", "=", 
   RowBox[{"{", 
    RowBox[{"Zmulti", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            RowBox[{"12", " ", "M", " ", "r"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          SuperscriptBox["R", "5"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "M"}], "+", 
            RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["M", "3"]}], "+", 
            RowBox[{"3", " ", "M", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            SuperscriptBox["r", "3"]}], ")"}], " ", 
          SuperscriptBox["R", "5"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
         RowBox[{
          SuperscriptBox["M", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "M"}], "+", 
            RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"13", " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"12", " ", "M", " ", "r"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox["R", "5"], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"2", " ", "M"}], "r"]}], "]"}], "2"]}], 
             RowBox[{"3", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "M"}], "+", 
                RowBox[{"2", " ", "r"}]}], ")"}]}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["M", "3"], " ", "r"}], "+", 
               RowBox[{"3", " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               SuperscriptBox["r", "4"]}], ")"}], " ", 
             SuperscriptBox["R", "5"], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", "M"}], "r"]}], "]"}], "3"]}], 
            RowBox[{"3", " ", 
             SuperscriptBox["M", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
           RowBox[{
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"428", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  RowBox[{"12", " ", "M", " ", "r"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                SuperscriptBox["R", "5"]}], 
               RowBox[{"315", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "M"}], "+", 
                  RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"214", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   SuperscriptBox["M", "3"], " ", "r"}], "+", 
                  RowBox[{"3", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  SuperscriptBox["r", "4"]}], ")"}], " ", 
                SuperscriptBox["R", "5"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
               RowBox[{"105", " ", 
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "M"}], "+", 
                  RowBox[{"2", " ", "r"}]}], ")"}]}]]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"428", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13", " ", 
                SuperscriptBox["M", "2"]}], "+", 
               RowBox[{"12", " ", "M", " ", "r"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox["R", "5"], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"2", " ", "M"}], "r"], "]"}]}], 
            RowBox[{"315", " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"254", " ", 
                SuperscriptBox["M", "3"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["M", "2"], " ", "r"}], "-", 
               RowBox[{"51", " ", "M", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"25", " ", 
                SuperscriptBox["r", "3"]}]}], ")"}], " ", 
             SuperscriptBox["R", "5"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
            RowBox[{"3", " ", 
             SuperscriptBox["M", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "M"}], "r"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Pi]", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["M", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"260069", "+", 
                    RowBox[{"22050", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"152460", " ", 
                    SuperscriptBox["M", "4"], " ", "r"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"62449", "+", 
                    RowBox[{"3675", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"23418", "+", 
                    RowBox[{"1225", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"19950", " ", "M", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"1575", " ", 
                    SuperscriptBox["r", "5"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "5"]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"22050", " ", 
                   SuperscriptBox["M", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "M"}], "+", 
                    RowBox[{"2", " ", "r"}]}], ")"}]}], ")"}]}], ")"}]}], "+", 
              FractionBox[
               RowBox[{"\[Pi]", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10174", " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"3360", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"2427", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"1089", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}], " ", 
                SuperscriptBox["R", "5"], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"2", " ", "M"}], "r"], "]"}]}], 
               RowBox[{"105", " ", 
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "M"}], "+", 
                  RowBox[{"2", " ", "r"}]}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   SuperscriptBox["M", "3"], " ", "r"}], "+", 
                  RowBox[{"3", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  SuperscriptBox["r", "4"]}], ")"}], " ", 
                SuperscriptBox["R", "5"], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
               RowBox[{
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "M"}], "+", 
                  RowBox[{"2", " ", "r"}]}], ")"}]}]]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"1303", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["M", "3"], " ", "r"}], "+", 
               RowBox[{"3", " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               SuperscriptBox["r", "4"]}], ")"}], " ", 
             SuperscriptBox["R", "5"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
            RowBox[{"105", " ", 
             SuperscriptBox["M", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["M", "3"], " ", "r"}], "+", 
               RowBox[{"3", " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               SuperscriptBox["r", "4"]}], ")"}], " ", 
             SuperscriptBox["R", "5"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
            RowBox[{
             SuperscriptBox["M", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"66150", " ", 
              SuperscriptBox["M", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "M"}], "+", 
                RowBox[{"2", " ", "r"}]}], ")"}]}]], 
            RowBox[{"\[Pi]", " ", "r", " ", 
             SuperscriptBox["R", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"328687", "+", 
                  RowBox[{"29400", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "r"}], "+", 
               RowBox[{"9450", " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["M", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3952016", "+", 
                  RowBox[{"933450", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"3175200", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"142124", "-", 
                  RowBox[{"20825", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"176400", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"525", " ", "M", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"175", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"168", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}]}]}], ")"}]}]}]}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9806847688635263`*^9, 3.980684772214205*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"cfd85ef0-ce64-4d25-809d-1d171a1f9776"],

Cell[BoxData[
 RowBox[{"H11$sim", " ", "is", " ", 
  RowBox[{
   OverscriptBox[
    SubscriptBox["H", "1"], "~"], ".", " ", "K0"}], " ", "is", " ", "K", " ", 
  "and", " ", "H0", " ", "is", " ", "H", " ", "in", " ", "the", " ", 
  RowBox[{"paper", "."}]}]], "Text",
 CellChangeTimes->{{3.987156853108529*^9, 3.9871568783831253`*^9}, {
  3.987157428391968*^9, 
  3.987157439925105*^9}},ExpressionUUID->"d605dec4-3d1c-4b50-ac07-\
ea37f02161f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rulesK0H11H0inZ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"K0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["r", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "l"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", "M", " ", "r"}], "+", 
             
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "l", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["l", "2"]}], "+", 
                SuperscriptBox["l", "3"]}], ")"}], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"ZM", "[", "r", "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", "r"}]}], ")"}]}]], "+", 
         RowBox[{
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "l"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["ZM", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}]}], "]"}]}], ",", 
     RowBox[{"H11$sim", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         SuperscriptBox["r", 
          RowBox[{"-", "l"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["M", "2"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", 
                  SuperscriptBox["l", "2"]}], ")"}], " ", "M", " ", "r"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", 
                  SuperscriptBox["l", "2"]}], ")"}], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"ZM", "[", "r", "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "M"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", 
                  SuperscriptBox["l", "2"]}], ")"}], " ", "r"}]}], ")"}]}]], "-", 
           RowBox[{
            SuperscriptBox["ZM", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], "]"}]}], 
     ",", 
     RowBox[{"H0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "l"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "144"}], " ", 
               SuperscriptBox["M", "4"]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}], " ", 
               SuperscriptBox["M", "3"], " ", "r"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", 
                  SuperscriptBox["l", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", 
                 SuperscriptBox["l", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"10", "-", 
                 RowBox[{"7", " ", "l"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["l", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["l", "3"]}], "+", 
                 SuperscriptBox["l", "4"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}], " ", "M", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "l"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["l", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["l", "3"]}], "+", 
                 SuperscriptBox["l", "4"], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
            
            RowBox[{"ZM", "[", "r", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "M"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", 
                  SuperscriptBox["l", "2"]}], ")"}], " ", "r"}]}], ")"}], 
             "2"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["r", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "l"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", "M", " ", "r"}], "-", 
             
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["ZM", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", "r"}]}], ")"}]}]]}]}],
        "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.980682142591323*^9, 3.980682146936357*^9}, {
  3.9806822350445023`*^9, 3.980682239183206*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"be3a3665-8699-48c1-9824-6d0eb1ac6206"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions outside the star for Zerilli-Moncrief functions:", \
"Subsection",
 CellChangeTimes->{{3.983020315534718*^9, 3.983020318536704*^9}, {
  3.987156664271318*^9, 
  3.9871566733999243`*^9}},ExpressionUUID->"8f193c82-6684-4f49-beca-\
151a5094867a"],

Cell["Eq . (51 b) .", "Text",
 CellChangeTimes->{{3.987156655618105*^9, 
  3.98715666224634*^9}},ExpressionUUID->"09b02fc5-05d6-4d2c-9dfb-\
27f6c5a4ab3c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d2m", "*", 
     RowBox[{"Ztide", "[", "r", "]"}]}], "/.", "Ztidefuncrule"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", "->", 
       FractionBox["\[CurlyEpsilon]", "M"]}], "}"}]}], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z0T", ",", "z1T"}], "}"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"CoefficientList", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        SuperscriptBox["\[Omega]", "2"], "}"}]}], "]"}], 
     RowBox[{"4", "*", 
      FractionBox["\[Pi]", "5"], "*", "d2m"}]], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.987156463571142*^9, 3.987156569820677*^9}, {
   3.987156605310893*^9, 3.987156645892109*^9}, 3.987156757626492*^9, {
   4.002930546594808*^9, 4.0029305615117188`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"2d4d90c3-ef5d-4ec8-beaf-f5d9d14129f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k2", "*", "dlm", "*", 
     RowBox[{"Zmulti", "[", "r", "]"}]}], "/.", "Zmultipolefuncrule"}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", "->", 
       FractionBox["\[CurlyEpsilon]", "M"]}], "}"}]}], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z0I", ",", "z1I"}], "}"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"CoefficientList", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        SuperscriptBox["\[Omega]", "2"], "}"}]}], "]"}], 
     RowBox[{"4", "*", 
      FractionBox["\[Pi]", "5"], "*", 
      RowBox[{"(", 
       RowBox[{"2", "*", "k2", "*", 
        SuperscriptBox["R", "5"], "*", "dlm"}], ")"}]}]], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987156463571142*^9, 3.987156569820677*^9}, {
  3.987156605310893*^9, 3.987156645892109*^9}, {3.98715668553019*^9, 
  3.987156759454174*^9}, {4.002930566248335*^9, 4.002930568841136*^9}, {
  4.0029306584547873`*^9, 4.00293066827248*^9}, {4.002930784103685*^9, 
  4.002930788943536*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"4c762b95-7016-4d22-b614-31282931e1f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions to other metric variables:", "Subsection",
 CellChangeTimes->{{3.987156810368935*^9, 
  3.9871568278560877`*^9}},ExpressionUUID->"fffa3808-92f5-4d11-984e-\
85a1945ac1f8"],

Cell["\<\
These can be obtained as follows . We only provide the example for H0[r] .\
\>", "Text",
 CellChangeTimes->{{3.9871568298483562`*^9, 3.987156844397152*^9}, 
   3.9871568855409946`*^9},ExpressionUUID->"d194f061-cbf3-49a4-ae11-\
4129419985f8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H0", "[", "r", "]"}], "/.", "rulesK0H11H0inZ"}], "/.", 
   RowBox[{"{", 
    RowBox[{"ZM", "->", "Ztide"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "Ztidefuncrule"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"l", "->", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"%", "*", "d2m"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", 
     RowBox[{"Log", "[", "_", "]"}], ",", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"_", ",", "_"}], "]"}]}], "}"}], ",", "Simplify"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{"\[Omega]", "->", "0"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.983020201686091*^9, 3.983020245077032*^9}, {
  3.983020355750559*^9, 3.983020356097019*^9}, {3.9871567656815567`*^9, 
  3.9871567950189133`*^9}, {3.9871568901342363`*^9, 3.9871569789827843`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f9fbdeeb-b031-4134-b78e-1311b486805f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", "d2m", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], 
   RowBox[{"5", " ", "r"}]], "+", 
  RowBox[{
   SuperscriptBox["\[Omega]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"d2m", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6058", " ", 
          SuperscriptBox["M", "6"]}], "+", 
         RowBox[{"18836", " ", 
          SuperscriptBox["M", "5"], " ", "r"}], "-", 
         RowBox[{"75085", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"35823", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"8880", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"1640", " ", "M", " ", 
          SuperscriptBox["r", "5"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["r", "6"]}]}], ")"}]}], 
      RowBox[{"3150", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "3"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "d2m", " ", 
       SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "r"]}], "]"}], "2"]}], 
      RowBox[{"5", " ", "r"}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "d2m", " ", 
       SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"280", " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"560", " ", 
          SuperscriptBox["M", "3"], " ", "r"}], "-", 
         RowBox[{"832", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"8", " ", "M", " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"107", " ", 
          SuperscriptBox["r", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["M", "r"], "]"}]}], 
      RowBox[{"525", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "3"]}]], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "r"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"d2m", " ", 
          SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8960", " ", 
             SuperscriptBox["M", "4"]}], "+", 
            RowBox[{"17920", " ", 
             SuperscriptBox["M", "3"], " ", "r"}], "-", 
            RowBox[{"14508", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"12372", " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"6453", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}]}], 
         RowBox[{"2100", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          SuperscriptBox["r", "3"]}]], "-", 
        FractionBox[
         RowBox[{"16", " ", "d2m", " ", 
          SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["M", "r"], "]"}]}], 
         RowBox[{"5", " ", "r"}]]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"16", " ", "d2m", " ", 
       SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
      RowBox[{"5", " ", "r"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.987156795587146*^9, {3.987156898551261*^9, 3.987156979395734*^9}, 
   4.0029305821025677`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"12c4c3a3-4934-4380-9d82-0fff9b46fed8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H0", "[", "r", "]"}], "/.", "rulesK0H11H0inZ"}], "/.", 
   RowBox[{"{", 
    RowBox[{"ZM", "->", "Zmulti"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "Zmultipolefuncrule"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"l", "->", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"%", "*", "d2m", "*", 
      FractionBox["k2", 
       RowBox[{"2", "*", "k2", "*", "d2m", "*", 
        SuperscriptBox["R", "5"]}]], "*", "I2m"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", 
     RowBox[{"Log", "[", "_", "]"}], ",", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"_", ",", "_"}], "]"}]}], "}"}], ",", "Simplify"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{"\[Omega]", "->", "0"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.983020201686091*^9, 3.983020245077032*^9}, {
  3.983020355750559*^9, 3.983020356097019*^9}, {3.987156964575521*^9, 
  3.9871570748531322`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"3d36ab4c-07bb-4650-9f2c-a4bdbc04250f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"I2m", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["M", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "-", 
      RowBox[{"9", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["M", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "I2m", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["M", "5"], " ", "r"}]], "+", 
  RowBox[{
   SuperscriptBox["\[Omega]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"I2m", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"], " ", "r"}], "-", 
          RowBox[{"9", " ", "M", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "M"}], "r"]}], "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
        SuperscriptBox["r", "3"]}]]}], "+", 
     FractionBox[
      RowBox[{"I2m", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "r"]}], "]"}], "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["M", "3"], " ", "r"}]], "+", 
     RowBox[{
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"107", " ", "I2m", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["M", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"], " ", "r"}], "-", 
            RowBox[{"9", " ", "M", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          SuperscriptBox["r", "3"]}]], "+", 
        FractionBox[
         RowBox[{"107", " ", "I2m", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
         RowBox[{"70", " ", 
          SuperscriptBox["M", "3"], " ", "r"}]]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"107", " ", "I2m", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["M", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"], " ", "r"}], "-", 
         RowBox[{"9", " ", "M", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "r"], "]"}]}], 
      RowBox[{"105", " ", 
       SuperscriptBox["M", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "3"]}]], "+", 
     FractionBox[
      RowBox[{"I2m", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["M", "3"], " ", "r"}], "-", 
         RowBox[{"172", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"124", " ", "M", " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"25", " ", 
          SuperscriptBox["r", "4"]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "3"]}]], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "r"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"I2m", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "59920"}], " ", 
              SuperscriptBox["M", "6"]}], "-", 
             RowBox[{"61040", " ", 
              SuperscriptBox["M", "5"], " ", "r"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"208951", "+", 
                RowBox[{"14700", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"70047", "+", 
                RowBox[{"4900", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"14038", "+", 
                RowBox[{"1225", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{"14350", " ", "M", " ", 
              SuperscriptBox["r", "5"]}], "+", 
             RowBox[{"5775", " ", 
              SuperscriptBox["r", "6"]}]}], ")"}]}], 
          RowBox[{"29400", " ", 
           SuperscriptBox["M", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "3"]}]]}], "+", 
        FractionBox[
         RowBox[{"I2m", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"560", " ", 
             SuperscriptBox["M", "4"]}], "+", 
            RowBox[{"1120", " ", 
             SuperscriptBox["M", "3"], " ", "r"}], "-", 
            RowBox[{"6876", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"5196", " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{"1089", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "M"}], "r"], "]"}]}], 
         RowBox[{"140", " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          SuperscriptBox["r", "3"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", "I2m", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
         RowBox[{
          SuperscriptBox["M", "3"], " ", "r"}]]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"1303", " ", "I2m", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
      RowBox[{"140", " ", 
       SuperscriptBox["M", "3"], " ", "r"}]], "+", 
     FractionBox[
      RowBox[{"6", " ", "I2m", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["M", "3"], " ", "r"}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"88200", " ", 
        SuperscriptBox["M", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
        SuperscriptBox["r", "3"]}]], 
      RowBox[{"I2m", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["M", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"54233", "+", 
            RowBox[{"7350", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"119281", "+", 
            RowBox[{"14700", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "r"}], "+", 
         RowBox[{"34650", " ", 
          SuperscriptBox["r", "5"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"622567", "+", 
            RowBox[{"158025", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"529200", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"50313", "+", 
            RowBox[{"37975", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"176400", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"525", " ", "M", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "230"}], "+", 
            RowBox[{"175", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"1008", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.983020219107934*^9, 3.983020246281221*^9}, 
   3.983020356427308*^9, {3.987157014593275*^9, 3.987157075337401*^9}, 
   4.002930582638934*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"0939a71e-f6ac-4f14-83b4-0c340133e3b0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Operator O1", "Section",
 CellChangeTimes->{{3.9871571783071136`*^9, 
  3.987157180558638*^9}},ExpressionUUID->"7b16c82a-73f4-4bac-878f-\
08f5a096a2a5"],

Cell["\[Gamma]$eos is the adiabatic index .", "Text",
 CellChangeTimes->{{3.987157536058652*^9, 
  3.987157561726194*^9}},ExpressionUUID->"04060070-05c7-430a-9a09-\
1ebc0b8b8b37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"O1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"16", " ", "\[Pi]"}]]}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{
      SuperscriptBox["K0", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"K0hat", "[", "r", "]"}]}], "+", 
       RowBox[{
        RowBox[{"H0hat", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["K0hat", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "l", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"p", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Vhat", "[", "r", "]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
        RowBox[{"What", "[", "r", "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", "\[Pi]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"K0", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "\[Pi]", " ", 
        RowBox[{"e", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", "\[Pi]", " ", 
        RowBox[{"e", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "\[Pi]", " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", "\[Pi]", " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"e", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"p", "[", "r", "]"}], "2"], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", "\[Pi]", " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"Vhat", "[", "r", "]"}], " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
        SuperscriptBox["l", "2"], " ", "\[Pi]", " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"Vhat", "[", "r", "]"}], " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "\[Pi]", " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}], " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "l", " ", "\[Pi]",
         " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}], " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"H0hat", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "l"}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["l", "2"]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Gamma]$eos", "[", 
               RowBox[{"p", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"K0hat", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]]}], "-", 
          RowBox[{"2", " ", "l"}], "-", 
          SuperscriptBox["l", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"e", "[", 
            RowBox[{"p", "[", "r", "]"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Gamma]$eos", "[", 
               RowBox[{"p", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["K0hat", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{"l", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["K0hat", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "\[Pi]", " ", "r",
         " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["What", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", "\[Pi]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"H0", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "\[Pi]", " ", 
        RowBox[{"e", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", "\[Pi]", " ", 
        RowBox[{"e", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "\[Pi]", " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", "\[Pi]", " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"e", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"p", "[", "r", "]"}], "2"], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
        RowBox[{"H0hat", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"\[Gamma]$eos", "[", 
              RowBox[{"p", "[", "r", "]"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
       
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", "\[Pi]", " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"Vhat", "[", "r", "]"}], " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
        SuperscriptBox["l", "2"], " ", "\[Pi]", " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"Vhat", "[", "r", "]"}], " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "\[Pi]", " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}], " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "l", " ", "\[Pi]",
         " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"What", "[", "r", "]"}], " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"K0hat", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"l", "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["l", "2"]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Gamma]$eos", "[", 
               RowBox[{"p", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["K0hat", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "r", " ", 
        RowBox[{
         SuperscriptBox["K0hat", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["K0hat", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "\[Pi]", " ", "r",
         " ", 
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["What", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"p", "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["W", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "l", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{"Vhat", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Gamma]$eos", "[", 
           RowBox[{"p", "[", "r", "]"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"What", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], " ", 
           RowBox[{"\[Gamma]$eos", "[", 
            RowBox[{"p", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"\[Gamma]$eos", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "r", " ", 
           RowBox[{"H0hat", "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "r", " ", 
           RowBox[{"K0hat", "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["What", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"W", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"e", "[", 
          RowBox[{"p", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{"What", "[", "r", "]"}]}], "+", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]]}], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"H0hat", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"p", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"K0hat", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"p", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"p", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{"What", "[", "r", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "l", " ", 
           RowBox[{"Vhat", "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", "l", " ", 
           RowBox[{"Vhat", "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"Vhat", "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"Vhat", "[", "r", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
           SuperscriptBox["l", "3"], " ", 
           RowBox[{"Vhat", "[", "r", "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", "l", " ", 
           "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}], " ", 
           RowBox[{"Vhat", "[", "r", "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]}], "2"]], " ", 
           SuperscriptBox["l", "2"], " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}], " ", 
           RowBox[{"Vhat", "[", "r", "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"What", "[", "r", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
           RowBox[{"What", "[", "r", "]"}]}], "+", 
          RowBox[{"6", " ", "l", " ", 
           RowBox[{"What", "[", "r", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", 
           RowBox[{"What", "[", "r", "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}], " ", 
           RowBox[{"What", "[", "r", "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}], " ", 
           RowBox[{"What", "[", "r", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "l", " ", 
           RowBox[{"Vhat", "[", "r", "]"}], " ", 
           RowBox[{"\[Gamma]$eos", "[", 
            RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"Vhat", "[", "r", "]"}], " ", 
           RowBox[{"\[Gamma]$eos", "[", 
            RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
           SuperscriptBox["l", "3"], " ", 
           RowBox[{"Vhat", "[", "r", "]"}], " ", 
           RowBox[{"\[Gamma]$eos", "[", 
            RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"What", "[", "r", "]"}], " ", 
           RowBox[{"\[Gamma]$eos", "[", 
            RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
          RowBox[{"4", " ", "l", " ", 
           RowBox[{"What", "[", "r", "]"}], " ", 
           RowBox[{"\[Gamma]$eos", "[", 
            RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"What", "[", "r", "]"}], " ", 
           RowBox[{"\[Gamma]$eos", "[", 
            RowBox[{"p", "[", "r", "]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"H0hat", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"p", "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"\[Gamma]$eos", "[", 
               RowBox[{"p", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"K0hat", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"p", "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"\[Gamma]$eos", "[", 
               RowBox[{"p", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "l", " ", "r", 
           " ", 
           RowBox[{
            SuperscriptBox["Vhat", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
           SuperscriptBox["l", "2"], " ", "r", " ", 
           RowBox[{
            SuperscriptBox["Vhat", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["What", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "r", " ", 
           RowBox[{
            SuperscriptBox["What", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"p", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["What", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"\[Gamma]$eos", "[", 
            RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["What", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{"2", " ", "l", " ", "r", " ", 
           RowBox[{"\[Gamma]$eos", "[", 
            RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["What", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "l", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", "l"}]}]], " ", 
     RowBox[{"V", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{"Vhat", "[", "r", "]"}]}], "-", 
       RowBox[{
        RowBox[{"p", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
           RowBox[{"What", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
             RowBox[{"4", " ", "l"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"p", "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"\[Gamma]$eos", "[", 
               RowBox[{"p", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Vhat", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
             RowBox[{"4", " ", "l"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"\[Gamma]$eos", "[", 
               RowBox[{"p", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "r", " ", 
              RowBox[{"H0hat", "[", "r", "]"}], " ", 
              RowBox[{"\[Gamma]$eos", "[", 
               RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "r", " ", 
              RowBox[{"K0hat", "[", "r", "]"}], " ", 
              RowBox[{"\[Gamma]$eos", "[", 
               RowBox[{"p", "[", "r", "]"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["Vhat", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
              RowBox[{
               SuperscriptBox["What", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
              RowBox[{"\[Gamma]$eos", "[", 
               RowBox[{"p", "[", "r", "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["What", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987157521916593*^9, 3.987157528759191*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"2ed78423-53e3-4526-8af6-5a5da3183a0c"]
}, Open  ]]
},
WindowSize->{1172, 927},
WindowMargins->{{Automatic, 217}, {Automatic, -83}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e4a9622c-2519-40fe-b0f7-617168468c28"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 214, 4, 66, "Section",ExpressionUUID->"6b0c9ac6-e0a5-40b8-9b05-a6c8a63c41ef"],
Cell[CellGroupData[{
Cell[815, 30, 159, 3, 53, "Subsection",ExpressionUUID->"3e48f65d-2f1c-4714-a2bc-8b849621532f"],
Cell[977, 35, 4503, 115, 251, "Input",ExpressionUUID->"320d2dfc-2595-4ee8-a734-6a55c4d37205"],
Cell[5483, 152, 14746, 363, 544, "Input",ExpressionUUID->"cfd85ef0-ce64-4d25-809d-1d171a1f9776"],
Cell[20232, 517, 442, 10, 33, "Text",ExpressionUUID->"d605dec4-3d1c-4b50-ac07-ea37f02161f4"],
Cell[20677, 529, 8023, 214, 250, "Input",ExpressionUUID->"be3a3665-8699-48c1-9824-6d0eb1ac6206"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28737, 748, 259, 5, 53, "Subsection",ExpressionUUID->"8f193c82-6684-4f49-beca-151a5094867a"],
Cell[28999, 755, 154, 3, 33, "Text",ExpressionUUID->"09b02fc5-05d6-4d2c-9dfb-27f6c5a4ab3c"],
Cell[29156, 760, 1012, 29, 104, "Input",ExpressionUUID->"2d4d90c3-ef5d-4ec8-beaf-f5d9d14129f5"],
Cell[30171, 791, 1255, 34, 105, "Input",ExpressionUUID->"4c762b95-7016-4d22-b614-31282931e1f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31463, 830, 186, 3, 53, "Subsection",ExpressionUUID->"fffa3808-92f5-4d11-984e-85a1945ac1f8"],
Cell[31652, 835, 251, 5, 33, "Text",ExpressionUUID->"d194f061-cbf3-49a4-ae11-4129419985f8"],
Cell[CellGroupData[{
Cell[31928, 844, 1512, 41, 131, "Input",ExpressionUUID->"f9fbdeeb-b031-4134-b78e-1311b486805f"],
Cell[33443, 887, 4417, 125, 165, "Output",ExpressionUUID->"12c4c3a3-4934-4380-9d82-0fff9b46fed8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37897, 1017, 1596, 44, 150, "Input",ExpressionUUID->"3d36ab4c-07bb-4650-9f2c-a4bdbc04250f"],
Cell[39496, 1063, 11276, 316, 402, "Output",ExpressionUUID->"0939a71e-f6ac-4f14-83b4-0c340133e3b0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50833, 1386, 158, 3, 66, "Section",ExpressionUUID->"7b16c82a-73f4-4bac-878f-08f5a096a2a5"],
Cell[50994, 1391, 179, 3, 33, "Text",ExpressionUUID->"04060070-05c7-430a-9a09-1ebc0b8b8b37"],
Cell[51176, 1396, 33969, 843, 1086, "Input",ExpressionUUID->"2ed78423-53e3-4526-8af6-5a5da3183a0c"]
}, Open  ]]
}
]
*)


